The R*-operation for Feynman graphs with generic numerators

The R*-operation by Chetyrkin, Tkachov, and Smirnov is a generalisation of the BPHZ R-operation, which subtracts both ultraviolet and infrared divergences of euclidean Feynman graphs with non-exceptional external momenta. It can be used to compute the divergent parts of such Feynman graphs from products of simpler Feynman graphs of lower loops. In this paper we extend the R*-operation to Feynman graphs with arbitrary numerators, including tensors. We also provide a novel way of defining infrared counterterms which closely resembles the definition of its ultraviolet counterpart. We further express both infrared and ultraviolet counterterms in terms of scaleless vacuum graphs with a logarithmic degree of divergence. By exploiting symmetries, integrand and integral relations, which the counterterms of scaleless vacuum graphs satisfy, we can vastly reduce their number and complexity. A FORM implementation of this method was used to compute the five loop beta function in QCD for a general gauge group. To illustrate the procedure, we compute the poles in the dimensional regulator of all top-level propagator graphs at five loops in four dimensional phi^3 theory.

==> anc/phi3.h <==
* This file contains the topologies and complete pole parts of all top-level phi^3 topologies at 5 loops
*   vx(...)*...*vx(...) determines the vertex structure
*   res(...) contains the pole part of the integral in MSbar with zeta_2 suppressed
*   z4,z5,z7,z8 are zeta functions
*   ep = 2 - D/2, where D is the dimension

L  R =
      +vx(-p1,p3,p7)*vx(-p7,-p9,p6)*vx(-p2,-p3,p9)*vx(-p6,-p11,-p14)*vx(-p4,-p5,p11)*vx(-p8,p4,p12)
      *vx(-p10,p5,p13)*vx(-p12,-p13,p14)*vx(-Q,p2,p10)*vx(Q,p1,p8)*res(-1/5*ep^-3*z3+2*ep^-2*z5-3/
      10*ep^-2*z4+2/5*ep^-2*z3+5*ep^-1*z6-2/5*ep^-1*z5+3/5*ep^-1*z4+14/5*ep^-1*z3-2/5*ep^-1*z3^2)
      +vx(-p1,p3,p7)*vx(-p7,-p9,p6)*vx(-p2,-p3,p9)*vx(-p6,-p13,-p14)*vx(-p11,p5,p13)*vx(-p8,p4,p11)
      *vx(-p10,-p4,p12)*vx(-p12,-p5,p14)*vx(-Q,p2,p10)*vx(Q,p1,p8)*res(-9/10*ep^-3*z3-ep^-2*z5-27/
      20*ep^-2*z4-81/20*ep^-2*z3-5/2*ep^-1*z6+1/5*ep^-1*z5-243/40*ep^-1*z4+159/8*ep^-1*z3+5*ep^-1*
      z3^2)
      +vx(-p1,p3,p7)*vx(-p7,-p9,p6)*vx(-p2,-p3,p9)*vx(-p6,-p12,p13)*vx(-p4,-p5,p11)*vx(-p8,p12,p4)*
      vx(-p13,-p14,-p11)*vx(-p10,p5,p14)*vx(-Q,p1,p8)*vx(Q,p2,p10)*res(-3/20*ep^-3*z3+3/2*ep^-2*z5-
      9/40*ep^-2*z4+29/40*ep^-2*z3+15/4*ep^-1*z6-19/5*ep^-1*z5+87/80*ep^-1*z4-403/80*ep^-1*z3+3/2*
      ep^-1*z3^2)
      +vx(-p1,p3,p7)*vx(-p7,-p9,p6)*vx(-p2,-p3,p9)*vx(-p6,-p12,p13)*vx(-p4,-p5,p11)*vx(-p8,p12,p4)*
      vx(-p13,-p14,-p11)*vx(-p10,p5,p14)*vx(-Q,p2,p10)*vx(Q,p1,p8)*res(-3/20*ep^-3*z3+3/2*ep^-2*z5-
      9/40*ep^-2*z4+29/40*ep^-2*z3+15/4*ep^-1*z6-19/5*ep^-1*z5+87/80*ep^-1*z4-403/80*ep^-1*z3+3/2*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,p9,p12)*vx(-p3,-p4,-p9)*vx(-p6,-p5,p10)*vx(-p11,-p13,p14
      )*vx(-p8,p5,p13)*vx(-p12,-p10,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(2*ep^-2*z5-28*ep^-1*z7+5*
      ep^-1*z6+2*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,p9,p12)*vx(-p3,-p4,-p9)*vx(-p6,-p5,p10)*vx(-p11,-p13,p14
      )*vx(-p8,p5,p13)*vx(-p12,-p10,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(2*ep^-2*z5-28*ep^-1*z7+5*
      ep^-1*z6+2*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,p9,p12)*vx(-p3,-p4,-p9)*vx(-p6,-p5,p10)*vx(-p11,-p10,p14
      )*vx(-p8,p5,p13)*vx(-p12,-p13,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(2*ep^-2*z5-14*ep^-1*z7+5*
      ep^-1*z6+2*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,p9,p12)*vx(-p3,-p4,-p9)*vx(-p6,-p5,p10)*vx(-p11,-p10,p14
      )*vx(-p8,p5,p13)*vx(-p12,-p13,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(2*ep^-2*z5-14*ep^-1*z7+5*
      ep^-1*z6+2*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,p9,p12)*vx(-p3,-p4,-p9)*vx(-p6,-p12,p10)*vx(-p11,-p5,p14
      )*vx(-p8,p5,p13)*vx(-p10,-p13,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(-2/5*ep^-3*z3+ep^-2*z5-3/5*
      ep^-2*z4+5/2*ep^-1*z6-29/5*ep^-1*z5+8/5*ep^-1*z3+ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,p9,p12)*vx(-p3,-p4,-p9)*vx(-p6,-p12,p10)*vx(-p11,-p5,p14
      )*vx(-p8,p5,p13)*vx(-p10,-p13,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-2/5*ep^-3*z3+ep^-2*z5-3/5*
      ep^-2*z4+5/2*ep^-1*z6-29/5*ep^-1*z5+8/5*ep^-1*z3+ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,p5,p8)*vx(-p9,p14,p13)*vx(-p3,-p5,p10)*vx(-p6,p12,-p14)*
      vx(-p4,-p8,-p12)*vx(-p11,-p10,-p13)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-56*ep^-1*z7)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,p5,p8)*vx(-p9,p12,p14)*vx(-p3,-p4,p10)*vx(-p6,-p11,p13)*
      vx(-p13,-p8,-p14)*vx(-p10,-p5,-p12)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(0)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,p5,p8)*vx(-p9,p12,p14)*vx(-p3,-p5,p10)*vx(-p6,-p8,p13)*
      vx(-p4,-p10,-p12)*vx(-p11,-p13,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(4*ep^-2*z5+10*ep^-1*z6+4*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p13)*vx(-p6,p12,p10)*vx(-p11,-p5,p14)*
      vx(-p8,-p4,-p12)*vx(-p10,-p13,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(-1/5*ep^-3*z3+ep^-2*z5-3/10*
      ep^-2*z4-6/5*ep^-2*z3-7/16*ep^-1*z7+5/2*ep^-1*z6-102/5*ep^-1*z5-9/5*ep^-1*z4+9*ep^-1*z3-2*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p13)*vx(-p6,p12,p10)*vx(-p11,-p5,p14)*
      vx(-p8,-p4,-p12)*vx(-p10,-p13,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-1/5*ep^-3*z3+ep^-2*z5-3/10*
      ep^-2*z4-6/5*ep^-2*z3-7/16*ep^-1*z7+5/2*ep^-1*z6-102/5*ep^-1*z5-9/5*ep^-1*z4+9*ep^-1*z3-2*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p13)*vx(-p6,-p4,p10)*vx(-p11,p12,p14)*
      vx(-p8,-p5,-p12)*vx(-p10,-p13,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-21*ep^-1*z7+10*ep^-1*z5)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p13)*vx(-p6,-p5,p10)*vx(-p11,-p13,p14)
      *vx(-p8,-p4,p12)*vx(-p12,-p10,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(4*ep^-2*z5+10*ep^-1*z6+6*
      ep^-1*z5+4*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p13)*vx(-p6,-p5,p10)*vx(-p11,-p10,p14)
      *vx(-p8,-p4,p12)*vx(-p12,-p13,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(4*ep^-2*z5-7*ep^-1*z7+10*
      ep^-1*z6+30*ep^-1*z5+4*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p13)*vx(-p6,-p5,p10)*vx(-p11,-p12,p14)
      *vx(-p8,-p4,p12)*vx(-p14,-p13,-p10)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-3/5*ep^-3*z3-9/10*ep^-2*z4-
      6/5*ep^-2*z3-1/5*ep^-1*z5-9/5*ep^-1*z4+78/5*ep^-1*z3+9/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p12)*vx(-p6,p10,p13)*vx(-p4,-p5,-p10)*
      vx(-p11,-p12,p14)*vx(-p8,-p13,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(2*ep^-2*z5-231/5*ep^-1*z7+5*
      ep^-1*z6+3*ep^-1*z5+82/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p11,-p5,p14)*
      vx(-p8,-p12,p13)*vx(-p10,-p14,-p13)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-28*ep^-1*z7+2*ep^-1*z5)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p11,-p5,p13)*
      vx(-p8,-p13,p14)*vx(-p10,-p12,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(-35/4*ep^-1*z7+3*ep^-1*z5-18
      *ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p11,-p5,p13)*
      vx(-p8,-p13,p14)*vx(-p10,-p12,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-35/4*ep^-1*z7+3*ep^-1*z5-18
      *ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p8,-p11,p14)*
      vx(-p14,-p12,-p13)*vx(-p10,-p5,p13)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(-1/5*ep^-3*z3-3/10*ep^-2*z4-
      6/5*ep^-2*z3-581/20*ep^-1*z7+58/5*ep^-1*z5-9/5*ep^-1*z4+9*ep^-1*z3+12/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p8,-p11,p14)*
      vx(-p14,-p12,-p13)*vx(-p10,-p5,p13)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-1/5*ep^-3*z3-3/10*ep^-2*z4-
      6/5*ep^-2*z3-581/20*ep^-1*z7+58/5*ep^-1*z5-9/5*ep^-1*z4+9*ep^-1*z3+12/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p10,p14)*vx(-p6,-p4,-p10)*vx(-p11,p5,p13)
      *vx(-p8,-p5,p12)*vx(-p14,-p13,-p12)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(-2/5*ep^-3*z3-3/5*ep^-2*z4-2/
      5*ep^-2*z3-161/20*ep^-1*z7+46/5*ep^-1*z5-3/5*ep^-1*z4+29/5*ep^-1*z3+12/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,p10,p14)*vx(-p6,-p4,-p10)*vx(-p11,p5,p13)
      *vx(-p8,-p5,p12)*vx(-p14,-p13,-p12)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-2/5*ep^-3*z3-3/5*ep^-2*z4-2/
      5*ep^-2*z3-161/20*ep^-1*z7+46/5*ep^-1*z5-3/5*ep^-1*z4+29/5*ep^-1*z3+12/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,-p6,p13)*vx(-p4,p5,p10)*vx(-p11,p12,p14)*
      vx(-p8,-p5,-p12)*vx(-p13,-p10,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(3/2*ep^-2*z5+15/4*ep^-1*z6+
      17/2*ep^-1*z5+3/10*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,-p6,p13)*vx(-p4,p5,p10)*vx(-p11,p12,p14)*
      vx(-p8,-p5,-p12)*vx(-p13,-p10,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(3/2*ep^-2*z5+15/4*ep^-1*z6+
      17/2*ep^-1*z5+3/10*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,-p6,p12)*vx(-p4,p5,p10)*vx(-p11,-p5,p13)*
      vx(-p8,-p10,p14)*vx(-p12,-p13,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(1/10*ep^-3*z3+5/2*ep^-2*z5+3/
      20*ep^-2*z4+1/10*ep^-2*z3+25/4*ep^-1*z6+107/10*ep^-1*z5+3/20*ep^-1*z4-97/20*ep^-1*z3+5/2*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,-p6,p12)*vx(-p4,p5,p10)*vx(-p11,-p5,p13)*
      vx(-p8,-p10,p14)*vx(-p12,-p13,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(1/10*ep^-3*z3+5/2*ep^-2*z5+3/
      20*ep^-2*z4+1/10*ep^-2*z3+25/4*ep^-1*z6+107/10*ep^-1*z5+3/20*ep^-1*z4-97/20*ep^-1*z3+5/2*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,-p4,p13)*vx(-p6,p5,p10)*vx(-p11,p12,p14)*
      vx(-p8,-p5,-p12)*vx(-p13,-p10,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(6*ep^-2*z5+42*ep^-1*z7+15*
      ep^-1*z6+21*ep^-1*z5+6*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,-p4,p12)*vx(-p6,p5,p10)*vx(-p11,-p5,p13)*
      vx(-p8,-p13,p14)*vx(-p12,-p10,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(6*ep^-2*z5-42/5*ep^-1*z7+15*
      ep^-1*z6+31*ep^-1*z5+174/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p11)*vx(-p2,-p3,p8)*vx(-p9,-p4,p12)*vx(-p6,p5,p10)*vx(-p8,-p11,p14)*
      vx(-p14,-p10,-p13)*vx(-p12,-p5,p13)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-ep^-3*z3-3/2*ep^-2*z4-69/10
      *ep^-2*z3+329/8*ep^-1*z7-27*ep^-1*z5-207/20*ep^-1*z4+122/5*ep^-1*z3-6*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p10)*vx(-p2,p9,p11)*vx(-p3,-p4,-p9)*vx(-p6,-p10,p13)*vx(-p11,-p5,p14
      )*vx(-p8,p5,p12)*vx(-p13,-p12,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(-1/5*ep^-3*z3-3/10*ep^-2*z4+
      2/5*ep^-2*z3-7/5*ep^-1*z5+3/5*ep^-1*z4+14/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p7,p4,p10)*vx(-p2,p9,p11)*vx(-p3,-p4,-p9)*vx(-p6,-p10,p13)*vx(-p11,-p5,p14
      )*vx(-p8,p5,p12)*vx(-p13,-p12,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-1/5*ep^-3*z3-3/10*ep^-2*z4+
      2/5*ep^-2*z3-7/5*ep^-1*z5+3/5*ep^-1*z4+14/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p7,p4,p10)*vx(-p2,-p3,p8)*vx(-p9,p5,p12)*vx(-p6,p13,p14)*vx(-p11,-p12,-p14
      )*vx(-p8,-p4,p11)*vx(-p10,-p5,-p13)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(2*ep^-2*z5-581/20*ep^-1*z7+5
      *ep^-1*z6+9*ep^-1*z5+28/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p10)*vx(-p2,-p3,p8)*vx(-p9,p5,p12)*vx(-p6,p13,p14)*vx(-p11,-p12,-p14
      )*vx(-p8,-p4,p11)*vx(-p10,-p5,-p13)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(2*ep^-2*z5-581/20*ep^-1*z7+5
      *ep^-1*z6+9*ep^-1*z5+28/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p10)*vx(-p2,-p3,p8)*vx(-p9,-p6,p12)*vx(-p11,-p13,-p14)*vx(-p8,-p4,
      p11)*vx(-p10,p5,p13)*vx(-p12,-p5,p14)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(-2/5*ep^-3*z3-1/2*ep^-2*z5
      -3/5*ep^-2*z4-19/10*ep^-2*z3-5/4*ep^-1*z6-61/20*ep^-1*z5-57/20*ep^-1*z4-1/4*ep^-1*z3-4/5*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p10)*vx(-p2,-p3,p8)*vx(-p9,-p6,p12)*vx(-p11,-p13,-p14)*vx(-p8,-p4,
      p11)*vx(-p10,p5,p13)*vx(-p12,-p5,p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-2/5*ep^-3*z3-1/2*ep^-2*z5
      -3/5*ep^-2*z4-19/10*ep^-2*z3-5/4*ep^-1*z6-61/20*ep^-1*z5-57/20*ep^-1*z4-1/4*ep^-1*z3-4/5*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p10)*vx(-p2,-p3,p8)*vx(-p9,-p4,p12)*vx(-p6,-p10,p13)*vx(-p8,p5,p11)*
      vx(-p13,-p11,-p14)*vx(-p12,-p5,p14)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(-3/5*ep^-3*z3-9/10*ep^-2*z4-
      41/10*ep^-2*z3+119/40*ep^-1*z7+29/5*ep^-1*z5-123/20*ep^-1*z4+118/5*ep^-1*z3+6/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p10)*vx(-p2,-p3,p8)*vx(-p9,-p4,p12)*vx(-p6,-p10,p13)*vx(-p8,p5,p11)*
      vx(-p13,-p11,-p14)*vx(-p12,-p5,p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-3/5*ep^-3*z3-9/10*ep^-2*z4-
      41/10*ep^-2*z3+119/40*ep^-1*z7+29/5*ep^-1*z5-123/20*ep^-1*z4+118/5*ep^-1*z3+6/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p12)*vx(-p2,p5,p8)*vx(-p9,p14,p13)*vx(-p3,-p4,p10)*vx(-p6,-p5,p11)*
      vx(-p10,-p8,-p13)*vx(-p12,-p11,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-28*ep^-1*z7)
      +vx(-p1,p3,p6)*vx(-p7,p4,p12)*vx(-p2,-p3,p8)*vx(-p9,p5,p14)*vx(-p6,-p4,p11)*vx(-p8,-p5,p13)*
      vx(-p10,-p14,-p13)*vx(-p12,-p11,p10)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-3/5*ep^-2*z3-9/10*ep^-1*z4
      +27/5*ep^-1*z3-9*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p12)*vx(-p2,-p3,p8)*vx(-p9,p5,p13)*vx(-p6,-p4,p11)*vx(-p8,-p11,p10)*
      vx(-p10,-p13,-p14)*vx(-p12,-p5,p14)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(ep^-2*z5-1/5*ep^-2*z3-1561/
      80*ep^-1*z7+5/2*ep^-1*z6-3*ep^-1*z5-3/10*ep^-1*z4+13/5*ep^-1*z3+8/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p12)*vx(-p2,-p3,p8)*vx(-p9,p5,p13)*vx(-p6,-p4,p11)*vx(-p8,-p11,p10)*
      vx(-p10,-p13,-p14)*vx(-p12,-p5,p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(ep^-2*z5-1/5*ep^-2*z3-1561/
      80*ep^-1*z7+5/2*ep^-1*z6-3*ep^-1*z5-3/10*ep^-1*z4+13/5*ep^-1*z3+8/5*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,p4,p12)*vx(-p2,-p3,p8)*vx(-p9,-p4,p13)*vx(-p6,p5,p11)*vx(-p8,-p11,p10)*
      vx(-p13,-p14,-p10)*vx(-p12,-p5,p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(6*ep^-2*z5+14*ep^-1*z7+15*
      ep^-1*z6+53*ep^-1*z5+6*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p5,p13)*vx(-p6,-p4,p10)*vx(-p11,p12,p14)*
      vx(-p8,-p5,-p12)*vx(-p10,-p13,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(ep^-2*z5+5/2*ep^-1*z6-5*
      ep^-1*z5+ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p5,p13)*vx(-p6,-p4,p10)*vx(-p11,p12,p14)*
      vx(-p8,-p5,-p12)*vx(-p10,-p13,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(ep^-2*z5+5/2*ep^-1*z6-5*
      ep^-1*z5+ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p5,p12)*vx(-p6,p10,p14)*vx(-p4,-p5,-p10)*
      vx(-p11,-p14,p13)*vx(-p8,-p12,-p13)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(0)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p5,p12)*vx(-p6,p10,p14)*vx(-p4,-p5,-p10)*
      vx(-p11,-p14,p13)*vx(-p8,-p12,-p13)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(0)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p11,-p5,p14)*
      vx(-p8,-p12,p13)*vx(-p10,-p14,-p13)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(2*ep^-2*z5+5*ep^-1*z6-10*
      ep^-1*z5+2*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p11,-p5,p14)*
      vx(-p8,-p12,p13)*vx(-p10,-p14,-p13)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(2*ep^-2*z5+5*ep^-1*z6-10*
      ep^-1*z5+2*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p11,-p5,p13)*
      vx(-p8,-p13,p14)*vx(-p10,-p12,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(2*ep^-2*z5+5*ep^-1*z6-10*
      ep^-1*z5+2*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p11,-p5,p13)*
      vx(-p8,-p13,p14)*vx(-p10,-p12,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(2*ep^-2*z5+5*ep^-1*z6-10*
      ep^-1*z5+2*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p11,-p8,p14)*
      vx(-p14,-p12,-p13)*vx(-p10,-p5,p13)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(-1/5*ep^-3*z3-3/10*ep^-2*z4+
      7/5*ep^-2*z3-7/5*ep^-1*z5+21/10*ep^-1*z4-21/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p5,p12)*vx(-p6,-p4,p10)*vx(-p11,-p8,p14)*
      vx(-p14,-p12,-p13)*vx(-p10,-p5,p13)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-1/5*ep^-3*z3-3/10*ep^-2*z4+
      7/5*ep^-2*z3-7/5*ep^-1*z5+21/10*ep^-1*z4-21/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p10,p14)*vx(-p6,-p4,-p10)*vx(-p11,p5,p13)
      *vx(-p8,-p5,p12)*vx(-p14,-p13,-p12)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(-2/5*ep^-3*z3-3/5*ep^-2*z4+1/
      5*ep^-2*z3+6/5*ep^-1*z5+3/10*ep^-1*z4+13/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,p10,p14)*vx(-p6,-p4,-p10)*vx(-p11,p5,p13)
      *vx(-p8,-p5,p12)*vx(-p14,-p13,-p12)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-2/5*ep^-3*z3-3/5*ep^-2*z4+1/
      5*ep^-2*z3+6/5*ep^-1*z5+3/10*ep^-1*z4+13/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,-p4,p13)*vx(-p6,p5,p10)*vx(-p11,p12,p14)*
      vx(-p8,-p5,-p12)*vx(-p13,-p10,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(0)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,p4,p8)*vx(-p9,-p4,p12)*vx(-p6,p5,p10)*vx(-p11,-p5,p13)*
      vx(-p8,-p10,p14)*vx(-p12,-p13,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(0)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,-p6,p10)*vx(-p4,-p5,-p9)*vx(-p11,p5,p13)*vx(-p8,p4,p12)
      *vx(-p10,p9,p14)*vx(-p12,-p13,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(5/4*ep^-2*z5+25/8*ep^-1*z6-7/
      8*ep^-1*z5+17/4*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p11)*vx(-p2,-p6,p10)*vx(-p4,-p5,-p9)*vx(-p11,p5,p13)*vx(-p8,p4,p12)
      *vx(-p10,p9,p14)*vx(-p12,-p13,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(5/4*ep^-2*z5+25/8*ep^-1*z6-7/
      8*ep^-1*z5+17/4*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p10)*vx(-p2,p4,p8)*vx(-p9,-p4,p11)*vx(-p6,-p8,p12)*vx(-p11,-p5,p14)
      *vx(-p10,p5,p13)*vx(-p12,-p13,-p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-1/5*ep^-3*z3-3/10*ep^-2*z4+
      3/5*ep^-2*z3+3/5*ep^-1*z5+9/10*ep^-1*z4-1/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p10)*vx(-p2,-p6,p9)*vx(-p9,p5,p12)*vx(-p11,-p5,p14)*vx(-p8,p4,p11)*
      vx(-p13,-p12,-p14)*vx(-p10,-p4,p13)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(-3/10*ep^-3*z3-3/4*ep^-2*z5-
      9/20*ep^-2*z4+7/5*ep^-2*z3-15/8*ep^-1*z6+151/40*ep^-1*z5+21/10*ep^-1*z4-5/2*ep^-1*z3-3/4*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p10)*vx(-p2,-p6,p9)*vx(-p9,p5,p12)*vx(-p11,-p5,p14)*vx(-p8,p4,p11)*
      vx(-p13,-p12,-p14)*vx(-p10,-p4,p13)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-3/10*ep^-3*z3-3/4*ep^-2*z5-
      9/20*ep^-2*z4+7/5*ep^-2*z3-15/8*ep^-1*z6+151/40*ep^-1*z5+21/10*ep^-1*z4-5/2*ep^-1*z3-3/4*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p10)*vx(-p2,-p6,p9)*vx(-p9,-p4,p12)*vx(-p11,-p5,p14)*vx(-p8,p4,p11)
      *vx(-p10,p5,p13)*vx(-p12,-p13,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(5/4*ep^-2*z5-7/20*ep^-2*z3+
      25/8*ep^-1*z6-11/8*ep^-1*z5-21/40*ep^-1*z4+9/8*ep^-1*z3+11/4*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p10)*vx(-p2,-p6,p9)*vx(-p9,-p4,p12)*vx(-p11,-p5,p14)*vx(-p8,p4,p11)
      *vx(-p10,p5,p13)*vx(-p12,-p13,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(5/4*ep^-2*z5-7/20*ep^-2*z3+
      25/8*ep^-1*z6-11/8*ep^-1*z5-21/40*ep^-1*z4+9/8*ep^-1*z3+11/4*ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p10)*vx(-p2,-p6,p9)*vx(-p9,-p5,p12)*vx(-p4,-p13,p14)*vx(-p11,-p12,
      -p14)*vx(-p8,p4,p11)*vx(-p10,p5,p13)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(-1/20*ep^-3*z3+3/4*ep^-2*z5
      -3/40*ep^-2*z4+1/40*ep^-2*z3+15/8*ep^-1*z6+71/40*ep^-1*z5+3/80*ep^-1*z4-15/16*ep^-1*z3+3/4*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p10)*vx(-p2,-p6,p9)*vx(-p9,-p5,p12)*vx(-p4,-p13,p14)*vx(-p11,-p12,
      -p14)*vx(-p8,p4,p11)*vx(-p10,p5,p13)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-1/20*ep^-3*z3+3/4*ep^-2*z5
      -3/40*ep^-2*z4+1/40*ep^-2*z3+15/8*ep^-1*z6+71/40*ep^-1*z5+3/80*ep^-1*z4-15/16*ep^-1*z3+3/4*
      ep^-1*z3^2)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p12)*vx(-p2,p4,p8)*vx(-p9,p5,p14)*vx(-p6,-p4,p11)*vx(-p8,-p5,p13)*
      vx(-p10,-p14,-p13)*vx(-p12,-p11,p10)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(-1/10*ep^-3*z3-3/20*ep^-2*
      z4+7/10*ep^-2*z3-7/10*ep^-1*z5+21/20*ep^-1*z4-41/10*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p12)*vx(-p2,p4,p8)*vx(-p9,p5,p14)*vx(-p6,-p4,p11)*vx(-p8,-p5,p13)*
      vx(-p10,-p14,-p13)*vx(-p12,-p11,p10)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-1/10*ep^-3*z3-3/20*ep^-2*
      z4+7/10*ep^-2*z3-7/10*ep^-1*z5+21/20*ep^-1*z4-41/10*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p12)*vx(-p2,p4,p8)*vx(-p9,p5,p13)*vx(-p6,-p4,p11)*vx(-p8,-p11,p10)*
      vx(-p10,-p13,-p14)*vx(-p12,-p5,p14)*vx(-Q,p1,p7)*vx(Q,p2,p9)*res(-2/5*ep^-3*z3-3/5*ep^-2*z4+6/
      5*ep^-2*z3+6/5*ep^-1*z5+9/5*ep^-1*z4-2/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p7,-p3,p12)*vx(-p2,p4,p8)*vx(-p9,p5,p13)*vx(-p6,-p4,p11)*vx(-p8,-p11,p10)*
      vx(-p10,-p13,-p14)*vx(-p12,-p5,p14)*vx(-Q,p2,p9)*vx(Q,p1,p7)*res(-2/5*ep^-3*z3-3/5*ep^-2*z4+6/
      5*ep^-2*z3+6/5*ep^-1*z5+9/5*ep^-1*z4-2/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p2,p7,p11)*vx(-p9,p5,p13)*vx(-p3,-p4,p10)*vx(-p6,-p10,-p7)*vx(-p11,-p13,
      -p14)*vx(-p8,p4,p12)*vx(-p12,-p5,p14)*vx(-Q,p2,p9)*vx(Q,p1,p8)*res(-1/5*ep^-3*z3-3/10*ep^-2*
      z4+7/5*ep^-2*z3-7/5*ep^-1*z5+21/10*ep^-1*z4-41/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p2,p5,p9)*vx(-p3,-p5,p11)*vx(-p6,-p11,-p7)*vx(-p4,-p9,p13)*vx(-p8,p4,p12)*
      vx(-p10,p7,p14)*vx(-p12,-p14,-p13)*vx(-Q,p1,p8)*vx(Q,p2,p10)*res(-2/5*ep^-3*z3-3/5*ep^-2*z4+
      14/5*ep^-2*z3-14/5*ep^-1*z5+21/5*ep^-1*z4-42/5*ep^-1*z3)
      +vx(-p1,p3,p6)*vx(-p2,p5,p9)*vx(-p3,-p5,p11)*vx(-p6,-p11,-p7)*vx(-p4,-p9,p13)*vx(-p8,p4,p12)*
      vx(-p10,p7,p14)*vx(-p12,-p14,-p13)*vx(-Q,p2,p10)*vx(Q,p1,p8)*res(-2/5*ep^-3*z3-3/5*ep^-2*z4+
      14/5*ep^-2*z3-14/5*ep^-1*z5+21/5*ep^-1*z4-42/5*ep^-1*z3)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p9,-p5,p13)*vx(-p3,-p4,p9)*vx(-p6,p5,p10)*vx(-p11,-p12,p14
      )*vx(-p8,p4,p12)*vx(-p14,-p10,-p13)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-3/5*ep^-3*z3-9/10*ep^-2*z4-
      4*ep^-2*z3+763/30*ep^-1*z7-31/5*ep^-1*z5-6*ep^-1*z4+146/15*ep^-1*z3-32/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p9,-p14,-p13)*vx(-p3,-p4,p9)*vx(-p6,p5,p10)*vx(-p11,-p5,
      p14)*vx(-p8,p4,p12)*vx(-p12,-p10,p13)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(2*ep^-2*z5+5*ep^-1*z6+24*
      ep^-1*z5+2*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p9,-p10,-p14)*vx(-p3,-p4,p9)*vx(-p6,p5,p10)*vx(-p11,-p5,
      p13)*vx(-p8,p4,p12)*vx(-p12,-p13,p14)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(2*ep^-2*z5+49/15*ep^-1*z7+
      5*ep^-1*z6+37/3*ep^-1*z5+34/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p9,-p10,-p14)*vx(-p3,-p4,p9)*vx(-p6,p5,p10)*vx(-p11,-p5,
      p13)*vx(-p8,p4,p12)*vx(-p12,-p13,p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(2*ep^-2*z5+49/15*ep^-1*z7+
      5*ep^-1*z6+37/3*ep^-1*z5+34/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p3,-p4,p9)*vx(-p6,p5,p10)*vx(-p11,-p5,p14)*vx(-p8,p4,p13)*
      vx(-p13,-p9,p12)*vx(-p12,-p10,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(-3/10*ep^-3*z3-9/20*ep^-2*z4
      -6/5*ep^-2*z3+119/60*ep^-1*z7+39/10*ep^-1*z5-9/5*ep^-1*z4+47/5*ep^-1*z3+2*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p3,-p4,p9)*vx(-p6,p5,p10)*vx(-p11,-p5,p14)*vx(-p8,p4,p13)*
      vx(-p13,-p9,p12)*vx(-p12,-p10,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-3/10*ep^-3*z3-9/20*ep^-2*z4
      -6/5*ep^-2*z3+119/60*ep^-1*z7+39/10*ep^-1*z5-9/5*ep^-1*z4+47/5*ep^-1*z3+2*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p3,-p5,p9)*vx(-p6,p5,p10)*vx(-p4,-p9,p13)*vx(-p11,-p10,p14
      )*vx(-p8,p4,p12)*vx(-p12,-p14,-p13)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(-1/5*ep^-2*z3+343/30*ep^-1*
      z7-8*ep^-1*z5-3/10*ep^-1*z4+1/15*ep^-1*z3-32/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p3,-p5,p9)*vx(-p6,p5,p10)*vx(-p4,-p9,p13)*vx(-p11,-p10,p14
      )*vx(-p8,p4,p12)*vx(-p12,-p14,-p13)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-1/5*ep^-2*z3+343/30*ep^-1*
      z7-8*ep^-1*z5-3/10*ep^-1*z4+1/15*ep^-1*z3-32/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p3,-p5,p9)*vx(-p6,p5,p10)*vx(-p4,-p10,p14)*vx(-p11,-p9,p12
      )*vx(-p8,p4,p13)*vx(-p13,-p12,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-1/5*ep^-2*z3-721/60*ep^-1*
      z7+4*ep^-1*z5-3/10*ep^-1*z4+13/15*ep^-1*z3+2*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p3,-p5,p9)*vx(-p6,p5,p10)*vx(-p4,-p10,-p13)*vx(-p11,p13,
      p14)*vx(-p8,p4,p12)*vx(-p12,-p9,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-161/15*ep^-1*z7-2/3*ep^-1
      *z5+24/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p6,p4,p10)*vx(-p4,-p5,-p9)*vx(-p11,p5,p13)*vx(-p8,-p3,p12)
      *vx(-p10,-p13,-p14)*vx(-p12,p9,p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-2*ep^-2*z5+7/5*ep^-1*z7-5*
      ep^-1*z6-35/6*ep^-1*z5-10*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p6,-p3,p10)*vx(-p4,-p5,p9)*vx(-p11,p5,p14)*vx(-p8,p4,p12)*
      vx(-p10,-p14,-p13)*vx(-p12,-p9,p13)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(-14/3*ep^-1*z7+19/6*ep^-1*z5
      -1/4*ep^-1*z3)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p6,-p3,p10)*vx(-p4,-p5,p9)*vx(-p11,p5,p14)*vx(-p8,p4,p12)*
      vx(-p10,-p14,-p13)*vx(-p12,-p9,p13)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-14/3*ep^-1*z7+19/6*ep^-1*z5
      -1/4*ep^-1*z3)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p6,-p3,p10)*vx(-p4,-p5,p9)*vx(-p11,p5,p13)*vx(-p8,p4,p12)*
      vx(-p10,-p9,-p14)*vx(-p12,-p13,p14)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(7/5*ep^-1*z7+25/6*ep^-1*z5-
      28/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p11)*vx(-p6,-p3,p10)*vx(-p4,-p5,p9)*vx(-p11,p5,p13)*vx(-p8,p4,p12)*
      vx(-p10,-p9,-p14)*vx(-p12,-p13,p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(7/5*ep^-1*z7+25/6*ep^-1*z5-
      28/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p10)*vx(-p9,-p4,p12)*vx(-p6,-p3,p9)*vx(-p11,-p5,p14)*vx(-p8,p4,p11)
      *vx(-p10,p5,p13)*vx(-p12,-p13,-p14)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(-1/10*ep^-2*z3-147/40*ep^-1*
      z7+7/3*ep^-1*z5-3/20*ep^-1*z4+4/5*ep^-1*z3+1/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p10)*vx(-p9,-p4,p12)*vx(-p6,-p3,p9)*vx(-p11,-p5,p14)*vx(-p8,p4,p11)
      *vx(-p10,p5,p13)*vx(-p12,-p13,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-1/10*ep^-2*z3-147/40*ep^-1*
      z7+7/3*ep^-1*z5-3/20*ep^-1*z4+4/5*ep^-1*z3+1/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p10)*vx(-p9,-p5,p12)*vx(-p6,p4,p9)*vx(-p11,p5,p14)*vx(-p8,-p3,p11)*
      vx(-p13,-p14,-p12)*vx(-p10,-p4,p13)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(1/5*ep^-3*z3+3/10*ep^-2*z4+1/
      2*ep^-2*z3-147/40*ep^-1*z7+11/15*ep^-1*z5+3/4*ep^-1*z4-641/60*ep^-1*z3+1/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p10)*vx(-p9,-p5,p12)*vx(-p6,p4,p9)*vx(-p11,p5,p14)*vx(-p8,-p3,p11)*
      vx(-p13,-p14,-p12)*vx(-p10,-p4,p13)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(1/5*ep^-3*z3+3/10*ep^-2*z4+1/
      2*ep^-2*z3-147/40*ep^-1*z7+11/15*ep^-1*z5+3/4*ep^-1*z4-641/60*ep^-1*z3+1/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p10)*vx(-p9,-p5,p12)*vx(-p6,-p3,p9)*vx(-p11,p5,p14)*vx(-p8,p4,p11)*
      vx(-p13,-p14,-p12)*vx(-p10,-p4,p13)*vx(-Q,p1,p7)*vx(Q,p2,p8)*res(-1/5*ep^-3*z3-3/10*ep^-2*z4-
      21/10*ep^-2*z3-147/40*ep^-1*z7-1/15*ep^-1*z5-63/20*ep^-1*z4+181/30*ep^-1*z3+1/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p10)*vx(-p9,-p5,p12)*vx(-p6,-p3,p9)*vx(-p11,p5,p14)*vx(-p8,p4,p11)*
      vx(-p13,-p14,-p12)*vx(-p10,-p4,p13)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-1/5*ep^-3*z3-3/10*ep^-2*z4-
      21/10*ep^-2*z3-147/40*ep^-1*z7-1/15*ep^-1*z5-63/20*ep^-1*z4+181/30*ep^-1*z3+1/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p10)*vx(-p9,-p13,-p14)*vx(-p6,p4,p9)*vx(-p4,-p12,p14)*vx(-p11,-p5,
      p13)*vx(-p8,-p3,p11)*vx(-p10,p5,p12)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-2*ep^-2*z5-3/5*ep^-2*z3-14/
      3*ep^-1*z7-5*ep^-1*z6-59/6*ep^-1*z5-9/10*ep^-1*z4-11/4*ep^-1*z3-16/5*ep^-1*z3^2)
      +vx(-p1,-p2,p6)*vx(-p7,p3,p10)*vx(-p3,-p4,-p9)*vx(-p6,p9,p12)*vx(-p11,-p5,p14)*vx(-p8,p4,p11)
      *vx(-p10,p5,p13)*vx(-p12,-p13,-p14)*vx(-Q,p2,p8)*vx(Q,p1,p7)*res(-1/5*ep^-3*z3-3/10*ep^-2*z4-
      2*ep^-2*z3+161/20*ep^-1*z7-57/5*ep^-1*z5-3*ep^-1*z4+107/15*ep^-1*z3-12/5*ep^-1*z3^2)
      ;

